Goodness-of-fit statistics for approximate Bayesian computation

Approximate Bayesian computation is a statistical framework that uses numerical simulations to calibrate and compare models. Instead of computing likelihood functions, Approximate Bayesian computation relies on numerical simulations, which makes it applicable to complex models in ecology and evolution. As usual for statistical modeling, evaluating goodness-of-fit is a fundamental step for Approximate Bayesian Computation. Here, we introduce a goodness-of-fit approach based on hypothesis-testing. We introduce two test statistics based on the mean distance between numerical summaries of the data and simulated ones. One test statistic relies on summaries simulated with the prior predictive distribution whereas the other one relies on simulations from the posterior predictive distribution. For different coalescent models, we find that the statistics are well calibrated, meaning that the type I error can be controlled. However, the statistical power of the two statistics is extremely variable across models ranging from 20% to 100%. The difference of power between the two statistics is negligible in models of demographic inference but substantial in an additional and purely statistical example. When analyzing resequencing data to evaluate models of human demography, the two statistics confirm that an out-of-Africa bottleneck cannot be rejected for Asiatic and European data. We also consider two speciation models in the context of a butterfly species complex. One goodness-of-fit statistic indicates a poor fit for both models, and the numerical summaries causing the poor fit were identified using posterior predictive checks. Statistical tests for goodness-of-fit should foster evaluation of model fit in Approximate Bayesian Computation. The test statistic based on simulations from the prior predictive distribution is implemented in the gfit function of the R abc package.

==> SIFile1.R <==
nsimu<-10^5
n<-100


abc2 <- function(target, param, sumstat, tol, method, hcorr = TRUE,
                transf = "none", logit.bounds = c(0,0), subset = NULL,
                kernel = "epanechnikov", numnet = 10, sizenet = 5,
                lambda = c(0.0001,0.001,0.01), trace = FALSE, maxit =
                500, ...){
                
normalise <- function(x,y){
  if(mad(y) == 0)
    return (x)
  else
    return (x)
}
    
    call <- match.call()
    
    ## general checks that the function is used correctly
    ## ###################################################
    
    if(missing(target)) stop("'target' is missing")
    if(missing(param)) stop("'param' is missing")
    if(missing(sumstat)) stop("'sumstat' is missing")
    if(!is.matrix(param) && !is.data.frame(param) && !is.vector(param)) stop("'param' has to be a matrix, data.frame or vector.")
    if(!is.matrix(sumstat) && !is.data.frame(sumstat) && !is.vector(sumstat)) stop("'sumstat' has to be a matrix, data.frame or vector.")
    if(missing(tol)) stop("'tol' is missing")
    if(missing(method)) stop("'method' is missing with no default")  
    if(!any(method == c("rejection", "loclinear", "neuralnet","ridge"))){
        stop("Method must be rejection, loclinear, or neuralnet or ridge")
    }
    if(method == "rejection") rejmethod <- TRUE
    else rejmethod <- FALSE
    
    if(!any(kernel == c("gaussian", "epanechnikov", "rectangular", "triangular", "biweight", "cosine"))){
        kernel <- "epanechnikov"
        warning("Kernel is incorrectly defined. Setting to default (Epanechnikov)")
    }

    if(is.data.frame(param)) param <- as.matrix(param)
    if(is.data.frame(sumstat)) sumstat <- as.matrix(sumstat)
    if(is.list(target)) target <- unlist(target)
    if(is.vector(sumstat)) sumstat <- matrix(sumstat, ncol=1)
    if(length(target)!=dim(sumstat)[2]) stop("Number of summary statistics in 'target' has to be the same as in 'sumstat'.")
    
    ## stop if zero var in sumstat
    ## #########################
    nss <- length(sumstat[1,])
    cond1 <- !any(as.logical(apply(sumstat, 2, function(x) length(unique(x))-1)))
    if(cond1) stop("Zero variance in the summary statistics.")
    
    
    ## transformations
    ## ################
    ltransf <- length(transf)
    if(is.vector(param)){
        numparam <- 1
        param <- matrix(param, ncol=1)
    }
    else numparam <- dim(param)[2]
    for (i in 1:ltransf){
        if(sum(transf[i] == c("none","log","logit")) == 0){
            stop("Transformations must be none, log, or logit.")
        }
        if(transf[i]=="logit"){
            if(logit.bounds[i,1] >= logit.bounds[i,2]){
                stop("Logit bounds are incorrect.")       
            }
        }
    }
    ## if no logit change logit.bounds to NULL
    ## if(any(transf) == "logit") logit.bounds <- NULL
    
    ## no transformation should be applied when rejmethod is true
    if(rejmethod){
        if(!all(transf == "none")){
            warning("No transformation is applied when the simple rejection is used.", call.=F)
        }
        transf[1:numparam] <- "none"
    }
    else{
        if(numparam != ltransf){
            if(length(transf) == 1){
                transf <- rep(transf[1], numparam)
                warning("All parameters are \"", transf[1], "\" transformed.", sep="", call.=F)
            }
            else stop("Number of parameters is not the same as number of transformations.", sep="", call.=F)
        }
    }
    
    ## parameter and/or sumstat values that are to be excluded
    ## #######################################################
    gwt <- rep(TRUE,length(sumstat[,1]))
    gwt[attributes(na.omit(sumstat))$na.action] <- FALSE
    if(missing(subset)) subset <- rep(TRUE,length(sumstat[,1]))
    gwt <- as.logical(gwt*subset)
    
    ## extract names of parameters and statistics if given
    ## ###################################################
    if(!length(colnames(param))){
        warning("No parameter names are given, using P1, P2, ...")
        paramnames <- paste("P", 1:numparam, sep="")
    }
    else paramnames <- colnames(param)
    
    if(!length(colnames(sumstat))){
        warning("No summary statistics names are given, using S1, S2, ...")
        statnames <- paste("S", 1:nss, sep="")
    }
    else statnames <- colnames(sumstat)
    
    ## scale everything
    ## #################
    
    scaled.sumstat <- sumstat
    for(j in 1:nss){
        scaled.sumstat[,j] <- normalise(sumstat[,j],sumstat[,j][gwt])
    }
    
    for(j in 1:nss){
        target[j] <- normalise(target[j],sumstat[,j][gwt])
    }
    
    ## calculate euclidean distance
    ## ############################
    sum1 <- 0
    for(j in 1:nss){
        sum1 <- sum1 + (scaled.sumstat[,j]-target[j])^2
    }
    dist <- sqrt(sum1)
    
    ## includes the effect of gwt in the tolerance
    dist[!gwt] <- floor(max(dist[gwt])+10)
    
    ## wt1 defines the region we're interested in

    ceiling(length(dist)*tol)->nacc
    sort(dist)[nacc]->ds
    wt1 <- (dist <= ds)
    aux<-cumsum(wt1)
    wt1 <- wt1 & (aux<=nacc)
    if(kernel == "gaussian") 
    {
    	wt1 <- rep(TRUE, length(dist))
    }
    ## transform parameters
    ## ######################
    for (i in 1:numparam){
        if(transf[i] == "log"){
            if(min(param[,i]) <= 0){
                cat("log transform: values out of bounds - correcting...")
                x.tmp <- ifelse(param[,i] <= 0,max(param[,i]),param[,i])
                x.tmp.min <- min(x.tmp)
                param[,i] <- ifelse(param[,i] <= 0, x.tmp.min,param[,i])
            }
            param[,i] <- log(param[,i])
        }
        else if(transf[i] == "logit"){
            if(min(param[,i]) <= logit.bounds[i,1]){
                x.tmp <- ifelse(param[,i] <= logit.bounds[i,1],max(param[,i]),param[,i])
                x.tmp.min <- min(x.tmp)
                param[,i] <- ifelse(param[,i] <= logit.bounds[i,1], x.tmp.min,param[,i])
            }
            if(max(param[,i]) >= logit.bounds[i,2]){
                x.tmp <- ifelse(param[,i] >= logit.bounds[i,2],min(param[,i]),param[,i])
                x.tmp.max <- max(x.tmp)
                param[,i] <- ifelse(param[,i] >= logit.bounds[i,2], x.tmp.max,param[,i])
            }
            param[,i] <- (param[,i]-logit.bounds[i,1])/(logit.bounds[i,2]-logit.bounds[i,1])
            param[,i] <- log(param[,i]/(1-param[,i]))
        }
    } # end of parameter transformations
    
    ## select summary statistics in region
    ## ###################################
    ss <- sumstat[wt1,]
    unadj.values <- param[wt1,]
    
    ## if simple rejection or in the selected region there is no var in sumstat
    ## ########################################################################
    statvar <- as.logical(apply(cbind(sumstat[wt1,]), 2, function(x) length(unique(x))-1))
    cond2 <- !any(statvar)
    
    if(cond2 && !rejmethod)
        stop("Zero variance in the summary statistics in the selected region. Try: checking summary statistics, choosing larger tolerance, or rejection method.")
    
    if(rejmethod){
        if(cond2) warning("Zero variance in the summary statistics in the selected region. Check summary statistics, consider larger tolerance.")
        weights <- rep(1,length=sum(wt1))
        adj.values <- NULL
        residuals <- NULL
        lambda <- NULL
    }
    
    else{
        if(cond2) cat("Warning messages:\nStatistic(s)", statnames[!statvar], "has/have zero variance in the selected region.\nConsider using larger tolerance or the rejection method or discard this/these statistics, which might solve the collinearity problem in 'lsfit'.\n", sep=", ")
        
        ## weights
        if(kernel == "epanechnikov") weights <- 1 - (dist[wt1]/ds)^2
        if(kernel == "rectangular") weights <- dist[wt1]/ds
        if(kernel == "gaussian") weights <- 1/sqrt(2*pi)*exp(-0.5*(dist/(ds/2))^2)
        if(kernel == "triangular") weights <- 1 - abs(dist[wt1]/ds)
        if(kernel == "biweight") weights <- (1 - (dist[wt1]/ds)^2)^2
        if(kernel == "cosine") weights <- cos(pi/2*dist[wt1]/ds)
        
        ## regression correction
        ## ######################
        if(method == "loclinear"){
            
           fit1 <- lsfit(scaled.sumstat[wt1,],param[wt1,],wt=weights)
            #pred <- t(fit1$coeff) %*% c(1,target)
            pred <- t(structure(cbind(fit1$coefficients)[fit1$qr$pivot,], names=names(fit1$coefficients))) %*% c(1,target)
            
            pred <- matrix(pred, ncol=numparam, nrow=sum(wt1), byrow=TRUE)
            #residuals <- fit1$residuals
            residuals<-param[wt1,]-t(t(structure(cbind(fit1$coefficients)[fit1$qr$pivot,], names=names(fit1$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
	    	residuals<-cbind(residuals)
	    	#rrr<<-residuals
	    	the_m<-apply(residuals,FUN=mean,2)
	    	residuals<-sapply(1:numparam,FUN=function(x){residuals[,x]-the_m[x]})
	    	pred <- sapply(1:numparam,FUN=function(x){pred[,x]+the_m[x]})

            
            sigma2<-apply(as.matrix(residuals),FUN=function(x){sum((x)^2 *weights)/sum(weights)},MARGIN=2)	
            aic<-sum(wt1)*sum(log(sigma2))+2*(nss+1)*numparam
            bic<-sum(wt1)*sum(log(sigma2))+log(sum(wt1))*(nss+1)*numparam
            
            if(hcorr == TRUE){
                 fit2 <- lsfit(scaled.sumstat[wt1,],log(residuals^2),wt=weights)
                auxaux<-t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*% c(1,target)
                pred.sd <- sqrt(exp(auxaux))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                pred.si<-t(t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
                pred.si<-sqrt(exp(pred.si))
               	#residuals2<-log(residuals^2)-t(t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
                #fv <- sqrt(exp(log(fit1$residuals^2) - fit2$residuals))
                #fv <- sqrt(exp(residuals2))
               # adj.values <- pred + (pred.sd*residuals) / fv # correction heteroscedasticity
               adj.values <- pred + (pred.sd*residuals) / pred.si
               residuals<-(pred.sd*residuals) / pred.si
            }
            else{
                adj.values <- pred + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            lambda <- NULL
        }
        
        ## neural network regression
        ## ##########################
        if(method == "neuralnet"){
            linout <- TRUE
            
            ## normalise parameters
            param.mad <- c()
            for(i in 1:numparam){
                param.mad[i] <- mad(param[,i][gwt]) # save for renormalisation
                param[,i] <- normalise(param[,i],param[,i][gwt])
            }
            
            lambda <- sample(lambda, numnet, replace=T)
            fv <- array(dim=c(sum(wt1), numparam, numnet))
            pred <- matrix(nrow=numparam, ncol=numnet)
            for (i in 1:numnet){
                fit1 <- nnet(scaled.sumstat[wt1,], param[wt1,], weights = weights, decay = lambda[i],
                             size = sizenet, trace = trace, linout = linout, maxit = maxit, ...)
                cat(i)
                fv[,,i] <- fit1$fitted.values
                pred[,i] <- predict(fit1, data.frame(rbind(target)))
            }
            cat("\n")
            pred.med <- apply(pred, 1, median)
            pred.med <- matrix(pred.med, nrow=sum(wt1), ncol=numparam, byrow=T)
            fitted.values <- apply(fv, c(1,2), median)
            residuals <- param[wt1,] - fitted.values # median of fitted values par nnets for each accepted point and parameter
            
            if(hcorr == TRUE){
                pred2 <- matrix(nrow=numparam, ncol=numnet)
                fv2 <- array(dim=c(sum(wt1), numparam, numnet))
                for (i in 1:numnet){
                    fit2 <- nnet(scaled.sumstat[wt1,], log(residuals^2), weights = weights, decay = lambda[i], size = sizenet, trace = trace, linout = linout, ...)
                    cat(i)
                    fv2[,,i] <- fit2$fitted.values
                    pred2[,i] <- predict(fit2, data.frame(rbind(target)))
                }
                cat("\n")
                pred.sd <- sqrt(exp(apply(pred2, 1, median)))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                fv.sd <- sqrt(exp(apply(fv2, c(1,2), median)))
                adj.values <- pred.med + (pred.sd*residuals)/fv.sd # correction heteroscedasticity
           		residuals<-(pred.sd*residuals)/fv.sd
           }
            else{
                adj.values <- pred.med + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            
            ## renormalise
            for(i in 1:numparam){
                ##       residuals[,i] <- residuals[,i]*param.mad[i] not much sense...
                adj.values[,i] <- adj.values[,i]*param.mad[i]
            }
            
        } # end of neuralnet
             if(method == "ridge"){
            #print("la")
            ## normalise parameters
            param.mad <- c()
            for(i in 1:numparam){
                param.mad[i] <- mad(param[,i][gwt]) # save for renormalisation
                param[,i] <- normalise(param[,i],param[,i][gwt])
            }
           # print("ici")
            numnet<-length(lambda)
           #lambda <- sample(lambda, numnet, replace=T)
            fv <- array(dim=c(sum(wt1), numparam, numnet))
            pred <- matrix(nrow=numparam, ncol=numnet)
            mataux<-sqrt(diag(weights))
            paramaux<-as.matrix(mataux%*%param[wt1,])
            
            #print(dim(paramaux))
            scaledaux<-mataux%*%scaled.sumstat[wt1,]
            #targetaux<-drop(mataux%*%target
            for(parcur in (1:numparam))
            {
            	#cat(parcur)
            	fit1<-lm.ridge(paramaux[,parcur]~scaledaux,lambda=lambda)
            	for (i in 1:numnet){
            #   fit1 <- nnet(scaled.sumstat[wt1,], param[wt1,], weights = weights, decay = lambda[i],
            #                 size = sizenet, trace = trace, linout = linout, maxit = maxit, ...)
            #    cat(i)
            	    fv[,parcur,i] <- drop(cbind(1,scaled.sumstat[wt1,])%*%(rbind(coef(fit1))[i,]))
                	pred[parcur,i] <- drop(c(1, target) %*%(rbind(coef(fit1))[i,]))
            					}
            }
           # cat("\n")
            pred.med <- apply(pred, 1, median)
            pred.med <- matrix(pred.med, nrow=sum(wt1), ncol=numparam, byrow=T)
            fitted.values <- apply(fv, c(1,2), median)
            residuals <- param[wt1,] - fitted.values # median of fitted values par nnets for each accepted point and parameter
            
            if(hcorr == TRUE){
                pred2 <- matrix(nrow=numparam, ncol=numnet)
                fv2 <- array(dim=c(sum(wt1), numparam, numnet))
                 for(parcur in (1:numparam))
            	{
            		lresidaux<-(mataux%*%(log(residuals[,parcur]^2)))
              		fit2<-lm.ridge(lresidaux~scaledaux,lambda=lambda)
                	for (i in 1:numnet){
                    	#cat(i)
                    	fv2[,parcur,i] <- drop(cbind(1,scaled.sumstat[wt1,])%*%(rbind(coef(fit2))[i,]))
						pred2[parcur,i] <- drop(c(1, target) %*%(rbind(coef(fit2))[i,]))         
									}
                }
                cat("\n")
                pred.sd <- sqrt(exp(apply(pred2, 1, median)))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                fv.sd <- sqrt(exp(apply(fv2, c(1,2), median)))
                adj.values <- pred.med + (pred.sd*residuals)/fv.sd # correction heteroscedasticity
            	residuals<- (pred.sd*residuals)/fv.sd
            }
            else{
                adj.values <- pred.med + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            
            ## renormalise
            for(i in 1:numparam){
                ##       residuals[,i] <- residuals[,i]*param.mad[i] not much sense...
                adj.values[,i] <- adj.values[,i]*param.mad[i]
            }
            
        } # end of ridge
        
    } # end of else than rejmethod
    
    ## back transform parameter values
    ## ################################
    if(numparam == 1){
        unadj.values <- matrix(unadj.values, ncol=1)
        if(method!="rejection")
        {adj.values <- matrix(adj.values, ncol=1)
        residuals <- matrix(residuals, ncol=1)}
    }
    
    for (i in 1:numparam){
        if(transf[i] == "log"){
            unadj.values[,i] <- exp(unadj.values[,i])
            adj.values[,i] <- exp(adj.values[,i])
        }
        else if(transf[i] == "logit"){
            unadj.values[,i] <- exp(unadj.values[,i])/(1+exp(unadj.values[,i]))
            unadj.values[,i] <- unadj.values[,i]*(logit.bounds[i,2]-logit.bounds[i,1])+logit.bounds[i,1]
            adj.values[,i] <- exp(adj.values[,i])/(1+exp(adj.values[,i]))
            adj.values[,i] <- adj.values[,i]*(logit.bounds[i,2]-logit.bounds[i,1])+logit.bounds[i,1]
        }
    }
    
    abc.return(transf, logit.bounds, method, call, numparam, nss, paramnames, statnames,
               unadj.values, adj.values, ss, weights, residuals, dist, wt1, gwt, lambda, hcorr,aic,bic)
    
}


abc.return <- function(transf, logit.bounds, method, call, numparam, nss, paramnames, statnames,
                       unadj.values, adj.values, ss, weights, residuals, dist, wt1, gwt, lambda, hcorr,aic,bic){
    
    if(method == "rejection"){
        out <- list(unadj.values=unadj.values, ss=ss, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="rejection", numparam=numparam, numstat=nss, names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "loclinear"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="loclinear", hcorr = hcorr, numparam=numparam, numstat=nss,aic=aic,bic=bic,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "ridge"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="ridge", hcorr = hcorr, numparam=numparam, numstat=nss,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "neuralnet"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="neuralnet", hcorr = hcorr, lambda=lambda, numparam=numparam, numstat=nss,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    
    class(out) <- "abc"
    out
    
}


gfit_multipletarget=function(target, sumstat, nb.replicate, tol=.01, statistic=mean, subset=NULL, trace=FALSE,param=param,arg="prior",model){


    #checks : sumstat, nb.replicate and target
    if (missing(sumstat)){
        stop("'sumstat' must be supplied.", call.=FALSE)
    }   
    if (is.vector(sumstat)){sumstat=as.data.frame(sumstat)}
    if (missing(nb.replicate)){
        stop("'nb.replicate' must be supplied.", call.=FALSE)
    }   
    if (is.null(target)){
        stop("'target' must be supplied ", call.=FALSE)
    }

    #when subset is missing
    if (is.null(subset)){
    subset=rep(TRUE, dim(sumstat)[1])
    }


    #param
    #param=data.frame(1:dim(sumstat)[1])


    #distance for the observed data
    ##Convert target to a matrix if it was a vector
    target<-rbind(target)
    nt<-dim(target)[1]
    dist.obs<-NULL
    
    
    for (i in 1:nt)
    {
		res.abc.obs=abc2(target=target[i,],param=param, sumstat=sumstat, tol=tol, method="loclinear", subset=subset,transf=c("none","log"))
    	
    	if (arg=="prior")
			dist.obs<-c(dist.obs,mean((res.abc.obs$dist)^2))
		else
		{
    		if(model=="gaussian")
        	{
        		aux<-t(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        		comp_momments(rnorm(n,res.abc.obs$adj.values[x,1],sqrt(res.abc.obs$adj.values[x,2])))
        		}))
       		}
        	else
			{
				aux0<-runif(n,-.5,.5)
        		aux<-t(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        		comp_momments(res.abc.obs$adj.values[x,1]-sqrt(res.abc.obs$adj.values[x,2])*sign(aux0)*log(1-2*abs(aux0)))
        		}))
       		}
		
			dist.obs<-c(dist.obs,mean(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        														sum((aux[x,]-target[i,])^2)})))        
		}													
	}

	#distances for the simulated data
    dist=function(obs){
        res=abc2(target=sumstat[obs,], param=as.data.frame(param[-obs,]), sumstat=sumstat[-obs,], tol=tol, method="rejection", subset=subset[-obs])
        if (trace==TRUE){print(which(myseq==obs))}
        d=mean(res$dist^2)
        return (d)
    }
    
    dist2=function(obs){
        res=abc2(target=sumstat[obs,], param=as.data.frame(param[-obs,]), sumstat=sumstat[-obs,], tol=tol, method="loclinear", subset=subset[-obs],transf=c("none","log"))
        if (trace==TRUE){print(which(myseq==obs))}
        if(model=="gaussian")
        {
        	aux<-t(sapply(1:(dim(res$adj.values)[1]),FUN=function(x){
        	comp_momments(rnorm(n,res$adj.values[x,1],sqrt(res$adj.values[x,2])))
        	}))
       	}
        else
		{
			aux0<-runif(n,-.5,.5)
        	aux<-t(sapply(1:(dim(res$adj.values)[1]),FUN=function(x){
        	comp_momments(res$adj.values[x,1]-sqrt(res$adj.values[x,2])*sign(aux0)*log(1-2*abs(aux0)))
        	}))
       	}
		
		d=mean(sapply(1:(dim(res$unadj.values)[1]),FUN=function(x){
        														sum((aux[x,]-sumstat[obs,])^2)}))
        return (d)
    }
    
    myseq=sample(c(1:dim(sumstat)[1]), replace=F, size=nb.replicate)
    if (arg=="prior")
    dist.sim=sapply(myseq, dist)
	else
	dist.sim=sapply(myseq, dist2)	
    #return 
    pval<-NULL
    for (i in 1:nt)
    {
   #aa1<<-(dist.obs[i])
   #aa2<<-(dist.sim)
		pval<-c(pval,sum(dist.sim>=dist.obs[i])/nb.replicate)
	}
	return (pval)
}

require(moments)
require(abc)
##Example Gaussian vs Laplace

##Simulate Gaussian and compute sums stats


mu<-runif(nsimu,-10,10)
sigma2<-1/rchisq(nsimu,df=3)
comp_momments<-function(x){
c(mean(x),var(x),skewness(x),kurtosis(x))
}
mygaussian<-t(sapply(1:nsimu,function(x){comp_momments(rnorm(n,mu[x],sd=sqrt(sigma2[x])))}))

##Simulate Laplace and compute sums stats

mul<-runif(nsimu,-10,10)
b2<-0.5/rchisq(nsimu,df=3)
mylaplace<-t(sapply(1:nsimu,function(x){
aux<-runif(n,-.5,.5)
comp_momments(mul[x]-sqrt(b2[x])*sign(aux)*log(1-2*abs(aux)))
}))
 
 boxplot(mygaussian[,4],mylaplace[,4])


##Evaluation of the gfit method (prior replicates)
##Simulations with Gaussian
res<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="prior")
res2<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="prior")

##Simulations with Laplace
res3<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="prior")
res4<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="prior")

cat("Simu Gaussian\n", "Gaussian null: ",sum(res<=.05)/length(res),"Laplace null: ", sum(res2<=.05)/length(res2), "\n")
cat("Simu Laplace\n", "Laplace null: ",sum(res3<=.05)/length(res3),"Gaussian null: ",sum(res4<=.05)/length(res4), "\n")

###> source("script_toy_gof.txt")
###Simu Gaussian
## Gaussian null:  0.049 Laplace null:  0.086 
##Simu Laplace
## Laplace null:  0.046 Gaussian null:  0.11 
##There were 50 or more warnings (use warnings() to see the first 50)

resp<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="posterior",model="gaussian")
resp2<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="posterior",model="laplace")

##Simulations with Laplace
resp3<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="posterior",model="laplace")
resp4<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="posterior",model="gaussian")

cat("Simu Gaussian\n", "Gaussian null: ",sum(resp<=.05)/length(resp),"Laplace null: ", sum(resp2<=.05)/length(resp2), "\n")
cat("Simu Laplace\n", "Laplace null: ",sum(resp3<=.05)/length(resp3),"Gaussian null: ",sum(resp4<=.05,na.rm=T)/sum(!is.na(resp4)), "\n")
#write.table(cbind(res,res2,res3,res4,resp,resp2,resp3,resp4),file="gaussianvvslaplace_nsimu10power5_n50.txt",row.names=F)

###Results n=50
#> cat("Simu Gaussian\n", "Gaussian null: ",sum(res<=.05)/length(res),"Laplace null: ", sum(res2<=.05)/length(res2), "\n")
#Simu Gaussian
# Gaussian null:  0.038 Laplace null:  0.064 
#> cat("Simu Laplace\n", "Laplace null: ",sum(res3<=.05)/length(res3),"Gaussian null: ",sum(res4<=.05)/length(res4), "\n")
#Simu Laplace
# Laplace null:  0.055 Gaussian null:  0.094 
#> cat("Simu Gaussian\n", "Gaussian null: ",sum(resp<=.05)/length(resp),"Laplace null: ", sum(resp2<=.05)/length(resp2), "\n")
#Simu Gaussian
# Gaussian null:  0.06 Laplace null:  0.051 
#> cat("Simu Laplace\n", "Laplace null: ",sum(resp3<=.05)/length(resp3),"Gaussian null: ",sum(resp4<=.05,na.rm=T)/sum(!is.na(resp4)), "\n")
#Simu Laplace
# Laplace null:  0.056 Gaussian null:  0.515 

###Results n=100

#Simu Gaussian
# Gaussian null:  0.045 Laplace null:  0.076 
#Simu Laplace
# Laplace null:  0.048 Gaussian null:  0.107 
#Simu Gaussian
# Gaussian null:  0.056 Laplace null:  0.078 
#Simu Laplace
# Laplace null:  0.039 Gaussian null:  0.782 


==> SIFile2.R <==

## Code that has been used to simulate the human data set

## in order to use this code you have to have ms installed on your computer
## ms can be freely downloaded from:
## http://home.uchicago.edu/rhudson1/source/mksamples.html

## set to the path to the location of the programs "ms" and "sample_stats" on your computer
## if they are in the current directory you don't need to do anything
pathtoms <- "/Users/mblum/home/mblum/Courant/Program/msdir/"#"/your/path/to/ms/"

## parameter declarations
L <- 2000
numsim <- 60000
numloc <- 50
numgen <- 25

mutrate <- 2.5*10^(-8)

c <- rlnorm(numloc*numsim, -18.148, .5802^2)
Ne <- rep(myN<-runif(numsim, 0, 30000), each=numloc)

print("Generating constant population size model...")
## constant pop size model
par.const <- data.frame(theta=Ne*4*mutrate*L,
                        rho=Ne*4*c*(L-1),
                        rep(L, numloc*numsim))
write.table(par.const, file="const", quote=F, row.names=F, col.names=F)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs < const |", pathtoms, "sample_stats > afr-const.txt", sep=""))
#par.const.save<-data.frame(theta=myN)

print("Generating population expansion model...")
## expansion model
b <- rep(myexp<-10^(runif(numsim,1,2)), each=numloc)
Ne.pres <- Ne*b
par.exp <- data.frame(theta=Ne.pres*4*mutrate*L,
                      rho=Ne.pres*4*c*(L-1),
                      L=rep(L, numloc*numsim),
                      time.exp=rep(runif(numsim, 40000, 60000), each=numloc)/(numgen*4*Ne.pres),
                      rate=1/b)
write.table(par.exp, file="exp", quote=F, row.names=F, col.names=F)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs -eN tbs tbs < exp | ", pathtoms, "sample_stats > afr-exp.txt", sep=""))
#par.exp.save<-data.frame(theta=myN,rate_exp<-myexp)


print("Generating population bottleneck model...")
## bottleneck model
aux<-10^(runif(numsim,1,2))
r <- rep(aux, each=numloc)
duration<-rep(runif(numsim,2500,10000), each=numloc)
start<-rep(runif(numsim,40000,60000), each=numloc)
par.bott <- data.frame(theta=Ne*4*mutrate*L,
                       rho=Ne*4*c*(L-1),
                       L=rep(L, numloc*numsim),
                       time.rec=(start-duration)/(numgen*4*Ne),
                       recov=1/r,
                       time.bot=(start)/(numgen*4*Ne),
                       bott=1)
write.table(par.bott, file="bott", quote=F, row.names=F, col.names=F)
timeyears<-data.frame(time_years<-par.bott$time.bot*numgen*4*Ne)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs -eN tbs tbs -eN tbs tbs < bott | ", pathtoms, "sample_stats > afr-bott.txt", sep=""))

## Compute sums stat
afr.const <- read.table("afr-const.txt")
afr.const <- data.frame(pi.m=tapply(afr.const[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        ss.m=tapply(afr.const[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        D.m=tapply(afr.const[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        D.v=tapply(afr.const[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                        pi.v=tapply(afr.const[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                        ss.v=tapply(afr.const[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
afr.exp <- read.table("afr-exp.txt")
afr.exp <- data.frame(pi.m=tapply(afr.exp[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      ss.m=tapply(afr.exp[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      D.m=tapply(afr.exp[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      D.v=tapply(afr.exp[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                      pi.v=tapply(afr.exp[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                      ss.v=tapply(afr.exp[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
afr.bott <- read.table("afr-bott.txt")
afr.bott <- data.frame(pi.m=tapply(afr.bott[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       ss.m=tapply(afr.bott[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       D.m=tapply(afr.bott[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       D.v=tapply(afr.bott[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                       pi.v=tapply(afr.bott[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                       ss.v=tapply(afr.bott[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
models <- rep(c("const", "exp", "bott"), each=numsim)


## Restrict the simu to the first 50000 non NA simulations
bool.const<-which(apply(afr.const,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.const<-afr.const[bool.const[1:50000],]
myN<-myN[bool.const[1:50000]]
par.const.save <- data.frame(Ne=myN)

## Restrict the simu to the first 50000 non NA simulations
bool.exp<-which(apply(afr.exp,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.exp<-afr.exp[bool.exp[1:50000],]
myN<-myN[bool.exp[1:50000]]
myexp<-myexp[bool.exp[1:50000]]
par.exp.save <- data.frame(Ne=myN, myexp=myexp)



## Restrict the simu to the first 50000 non NA simulations
bool.bott<-which(apply(afr.bott,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.bott<-afr.bott[bool.bott[1:50000],]
myN<-myN[bool.bott[1:50000]]
myreduc<-aux[bool.bott[1:50000]]

stat.voight <- data.frame(pi.m=c(.11, .085, .079)/100,
                          ss.m=c(11.1, 7.1, 6.9),	
                          D.m=c(-.2, .28, .18),
                          D.v=c(.55, 1.19, 1.08))
voight <- c(T,F,T,T,F,F)


## generate file
myseq<-seq(1,numsim*50,by=50)

mydur<-duration[myseq]
mydur<-mydur[bool.bott[1:50000]]


mystart<-start[myseq]
mystart<-mystart[bool.bott[1:50000]]

par.bott.save <- data.frame(Ne=myN, a=myreduc,duration=mydur,start=mystart)

afr.const <- (afr.const[,voight])
afr.exp <- (afr.exp[,voight])
afr.bott <- (afr.bott[,voight])

## join data
stat.3pops.sim <- rbind(afr.const,afr.exp,afr.bott)
names(stat.3pops.sim) <- c("pi", "TajD.m", "TajD.v")
stat.voight <- stat.voight[,voight]
names(stat.voight) <- c("pi","TajD.m", "TajD.v")
row.names(stat.voight) <- c("hausa", "italian", "chinese")

models <- rep(unique(models), each=50000)

attributes(stat.3pops.sim)$na.action <- NULL ## o/w cv4abc fails!!!
#attributes(par.italy.sim)$na.action <- NULL

## running this line you can re-generate the "human" data of the package.
save(stat.voight, stat.3pops.sim, par.const.save,par.exp.save,par.bott.save, models, file="human_16102015.rda", compress=T)



==> goodness-fit-statistics (2)/SIFile1.R <==
nsimu<-10^5
n<-100


abc2 <- function(target, param, sumstat, tol, method, hcorr = TRUE,
                transf = "none", logit.bounds = c(0,0), subset = NULL,
                kernel = "epanechnikov", numnet = 10, sizenet = 5,
                lambda = c(0.0001,0.001,0.01), trace = FALSE, maxit =
                500, ...){
                
normalise <- function(x,y){
  if(mad(y) == 0)
    return (x)
  else
    return (x)
}
    
    call <- match.call()
    
    ## general checks that the function is used correctly
    ## ###################################################
    
    if(missing(target)) stop("'target' is missing")
    if(missing(param)) stop("'param' is missing")
    if(missing(sumstat)) stop("'sumstat' is missing")
    if(!is.matrix(param) && !is.data.frame(param) && !is.vector(param)) stop("'param' has to be a matrix, data.frame or vector.")
    if(!is.matrix(sumstat) && !is.data.frame(sumstat) && !is.vector(sumstat)) stop("'sumstat' has to be a matrix, data.frame or vector.")
    if(missing(tol)) stop("'tol' is missing")
    if(missing(method)) stop("'method' is missing with no default")  
    if(!any(method == c("rejection", "loclinear", "neuralnet","ridge"))){
        stop("Method must be rejection, loclinear, or neuralnet or ridge")
    }
    if(method == "rejection") rejmethod <- TRUE
    else rejmethod <- FALSE
    
    if(!any(kernel == c("gaussian", "epanechnikov", "rectangular", "triangular", "biweight", "cosine"))){
        kernel <- "epanechnikov"
        warning("Kernel is incorrectly defined. Setting to default (Epanechnikov)")
    }

    if(is.data.frame(param)) param <- as.matrix(param)
    if(is.data.frame(sumstat)) sumstat <- as.matrix(sumstat)
    if(is.list(target)) target <- unlist(target)
    if(is.vector(sumstat)) sumstat <- matrix(sumstat, ncol=1)
    if(length(target)!=dim(sumstat)[2]) stop("Number of summary statistics in 'target' has to be the same as in 'sumstat'.")
    
    ## stop if zero var in sumstat
    ## #########################
    nss <- length(sumstat[1,])
    cond1 <- !any(as.logical(apply(sumstat, 2, function(x) length(unique(x))-1)))
    if(cond1) stop("Zero variance in the summary statistics.")
    
    
    ## transformations
    ## ################
    ltransf <- length(transf)
    if(is.vector(param)){
        numparam <- 1
        param <- matrix(param, ncol=1)
    }
    else numparam <- dim(param)[2]
    for (i in 1:ltransf){
        if(sum(transf[i] == c("none","log","logit")) == 0){
            stop("Transformations must be none, log, or logit.")
        }
        if(transf[i]=="logit"){
            if(logit.bounds[i,1] >= logit.bounds[i,2]){
                stop("Logit bounds are incorrect.")       
            }
        }
    }
    ## if no logit change logit.bounds to NULL
    ## if(any(transf) == "logit") logit.bounds <- NULL
    
    ## no transformation should be applied when rejmethod is true
    if(rejmethod){
        if(!all(transf == "none")){
            warning("No transformation is applied when the simple rejection is used.", call.=F)
        }
        transf[1:numparam] <- "none"
    }
    else{
        if(numparam != ltransf){
            if(length(transf) == 1){
                transf <- rep(transf[1], numparam)
                warning("All parameters are \"", transf[1], "\" transformed.", sep="", call.=F)
            }
            else stop("Number of parameters is not the same as number of transformations.", sep="", call.=F)
        }
    }
    
    ## parameter and/or sumstat values that are to be excluded
    ## #######################################################
    gwt <- rep(TRUE,length(sumstat[,1]))
    gwt[attributes(na.omit(sumstat))$na.action] <- FALSE
    if(missing(subset)) subset <- rep(TRUE,length(sumstat[,1]))
    gwt <- as.logical(gwt*subset)
    
    ## extract names of parameters and statistics if given
    ## ###################################################
    if(!length(colnames(param))){
        warning("No parameter names are given, using P1, P2, ...")
        paramnames <- paste("P", 1:numparam, sep="")
    }
    else paramnames <- colnames(param)
    
    if(!length(colnames(sumstat))){
        warning("No summary statistics names are given, using S1, S2, ...")
        statnames <- paste("S", 1:nss, sep="")
    }
    else statnames <- colnames(sumstat)
    
    ## scale everything
    ## #################
    
    scaled.sumstat <- sumstat
    for(j in 1:nss){
        scaled.sumstat[,j] <- normalise(sumstat[,j],sumstat[,j][gwt])
    }
    
    for(j in 1:nss){
        target[j] <- normalise(target[j],sumstat[,j][gwt])
    }
    
    ## calculate euclidean distance
    ## ############################
    sum1 <- 0
    for(j in 1:nss){
        sum1 <- sum1 + (scaled.sumstat[,j]-target[j])^2
    }
    dist <- sqrt(sum1)
    
    ## includes the effect of gwt in the tolerance
    dist[!gwt] <- floor(max(dist[gwt])+10)
    
    ## wt1 defines the region we're interested in

    ceiling(length(dist)*tol)->nacc
    sort(dist)[nacc]->ds
    wt1 <- (dist <= ds)
    aux<-cumsum(wt1)
    wt1 <- wt1 & (aux<=nacc)
    if(kernel == "gaussian") 
    {
    	wt1 <- rep(TRUE, length(dist))
    }
    ## transform parameters
    ## ######################
    for (i in 1:numparam){
        if(transf[i] == "log"){
            if(min(param[,i]) <= 0){
                cat("log transform: values out of bounds - correcting...")
                x.tmp <- ifelse(param[,i] <= 0,max(param[,i]),param[,i])
                x.tmp.min <- min(x.tmp)
                param[,i] <- ifelse(param[,i] <= 0, x.tmp.min,param[,i])
            }
            param[,i] <- log(param[,i])
        }
        else if(transf[i] == "logit"){
            if(min(param[,i]) <= logit.bounds[i,1]){
                x.tmp <- ifelse(param[,i] <= logit.bounds[i,1],max(param[,i]),param[,i])
                x.tmp.min <- min(x.tmp)
                param[,i] <- ifelse(param[,i] <= logit.bounds[i,1], x.tmp.min,param[,i])
            }
            if(max(param[,i]) >= logit.bounds[i,2]){
                x.tmp <- ifelse(param[,i] >= logit.bounds[i,2],min(param[,i]),param[,i])
                x.tmp.max <- max(x.tmp)
                param[,i] <- ifelse(param[,i] >= logit.bounds[i,2], x.tmp.max,param[,i])
            }
            param[,i] <- (param[,i]-logit.bounds[i,1])/(logit.bounds[i,2]-logit.bounds[i,1])
            param[,i] <- log(param[,i]/(1-param[,i]))
        }
    } # end of parameter transformations
    
    ## select summary statistics in region
    ## ###################################
    ss <- sumstat[wt1,]
    unadj.values <- param[wt1,]
    
    ## if simple rejection or in the selected region there is no var in sumstat
    ## ########################################################################
    statvar <- as.logical(apply(cbind(sumstat[wt1,]), 2, function(x) length(unique(x))-1))
    cond2 <- !any(statvar)
    
    if(cond2 && !rejmethod)
        stop("Zero variance in the summary statistics in the selected region. Try: checking summary statistics, choosing larger tolerance, or rejection method.")
    
    if(rejmethod){
        if(cond2) warning("Zero variance in the summary statistics in the selected region. Check summary statistics, consider larger tolerance.")
        weights <- rep(1,length=sum(wt1))
        adj.values <- NULL
        residuals <- NULL
        lambda <- NULL
    }
    
    else{
        if(cond2) cat("Warning messages:\nStatistic(s)", statnames[!statvar], "has/have zero variance in the selected region.\nConsider using larger tolerance or the rejection method or discard this/these statistics, which might solve the collinearity problem in 'lsfit'.\n", sep=", ")
        
        ## weights
        if(kernel == "epanechnikov") weights <- 1 - (dist[wt1]/ds)^2
        if(kernel == "rectangular") weights <- dist[wt1]/ds
        if(kernel == "gaussian") weights <- 1/sqrt(2*pi)*exp(-0.5*(dist/(ds/2))^2)
        if(kernel == "triangular") weights <- 1 - abs(dist[wt1]/ds)
        if(kernel == "biweight") weights <- (1 - (dist[wt1]/ds)^2)^2
        if(kernel == "cosine") weights <- cos(pi/2*dist[wt1]/ds)
        
        ## regression correction
        ## ######################
        if(method == "loclinear"){
            
           fit1 <- lsfit(scaled.sumstat[wt1,],param[wt1,],wt=weights)
            #pred <- t(fit1$coeff) %*% c(1,target)
            pred <- t(structure(cbind(fit1$coefficients)[fit1$qr$pivot,], names=names(fit1$coefficients))) %*% c(1,target)
            
            pred <- matrix(pred, ncol=numparam, nrow=sum(wt1), byrow=TRUE)
            #residuals <- fit1$residuals
            residuals<-param[wt1,]-t(t(structure(cbind(fit1$coefficients)[fit1$qr$pivot,], names=names(fit1$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
	    	residuals<-cbind(residuals)
	    	#rrr<<-residuals
	    	the_m<-apply(residuals,FUN=mean,2)
	    	residuals<-sapply(1:numparam,FUN=function(x){residuals[,x]-the_m[x]})
	    	pred <- sapply(1:numparam,FUN=function(x){pred[,x]+the_m[x]})

            
            sigma2<-apply(as.matrix(residuals),FUN=function(x){sum((x)^2 *weights)/sum(weights)},MARGIN=2)	
            aic<-sum(wt1)*sum(log(sigma2))+2*(nss+1)*numparam
            bic<-sum(wt1)*sum(log(sigma2))+log(sum(wt1))*(nss+1)*numparam
            
            if(hcorr == TRUE){
                 fit2 <- lsfit(scaled.sumstat[wt1,],log(residuals^2),wt=weights)
                auxaux<-t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*% c(1,target)
                pred.sd <- sqrt(exp(auxaux))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                pred.si<-t(t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
                pred.si<-sqrt(exp(pred.si))
               	#residuals2<-log(residuals^2)-t(t(structure(cbind(fit2$coefficients)[fit2$qr$pivot,], names=names(fit2$coefficients))) %*%t(cbind(1,scaled.sumstat[wt1,])))
                #fv <- sqrt(exp(log(fit1$residuals^2) - fit2$residuals))
                #fv <- sqrt(exp(residuals2))
               # adj.values <- pred + (pred.sd*residuals) / fv # correction heteroscedasticity
               adj.values <- pred + (pred.sd*residuals) / pred.si
               residuals<-(pred.sd*residuals) / pred.si
            }
            else{
                adj.values <- pred + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            lambda <- NULL
        }
        
        ## neural network regression
        ## ##########################
        if(method == "neuralnet"){
            linout <- TRUE
            
            ## normalise parameters
            param.mad <- c()
            for(i in 1:numparam){
                param.mad[i] <- mad(param[,i][gwt]) # save for renormalisation
                param[,i] <- normalise(param[,i],param[,i][gwt])
            }
            
            lambda <- sample(lambda, numnet, replace=T)
            fv <- array(dim=c(sum(wt1), numparam, numnet))
            pred <- matrix(nrow=numparam, ncol=numnet)
            for (i in 1:numnet){
                fit1 <- nnet(scaled.sumstat[wt1,], param[wt1,], weights = weights, decay = lambda[i],
                             size = sizenet, trace = trace, linout = linout, maxit = maxit, ...)
                cat(i)
                fv[,,i] <- fit1$fitted.values
                pred[,i] <- predict(fit1, data.frame(rbind(target)))
            }
            cat("\n")
            pred.med <- apply(pred, 1, median)
            pred.med <- matrix(pred.med, nrow=sum(wt1), ncol=numparam, byrow=T)
            fitted.values <- apply(fv, c(1,2), median)
            residuals <- param[wt1,] - fitted.values # median of fitted values par nnets for each accepted point and parameter
            
            if(hcorr == TRUE){
                pred2 <- matrix(nrow=numparam, ncol=numnet)
                fv2 <- array(dim=c(sum(wt1), numparam, numnet))
                for (i in 1:numnet){
                    fit2 <- nnet(scaled.sumstat[wt1,], log(residuals^2), weights = weights, decay = lambda[i], size = sizenet, trace = trace, linout = linout, ...)
                    cat(i)
                    fv2[,,i] <- fit2$fitted.values
                    pred2[,i] <- predict(fit2, data.frame(rbind(target)))
                }
                cat("\n")
                pred.sd <- sqrt(exp(apply(pred2, 1, median)))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                fv.sd <- sqrt(exp(apply(fv2, c(1,2), median)))
                adj.values <- pred.med + (pred.sd*residuals)/fv.sd # correction heteroscedasticity
           		residuals<-(pred.sd*residuals)/fv.sd
           }
            else{
                adj.values <- pred.med + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            
            ## renormalise
            for(i in 1:numparam){
                ##       residuals[,i] <- residuals[,i]*param.mad[i] not much sense...
                adj.values[,i] <- adj.values[,i]*param.mad[i]
            }
            
        } # end of neuralnet
             if(method == "ridge"){
            #print("la")
            ## normalise parameters
            param.mad <- c()
            for(i in 1:numparam){
                param.mad[i] <- mad(param[,i][gwt]) # save for renormalisation
                param[,i] <- normalise(param[,i],param[,i][gwt])
            }
           # print("ici")
            numnet<-length(lambda)
           #lambda <- sample(lambda, numnet, replace=T)
            fv <- array(dim=c(sum(wt1), numparam, numnet))
            pred <- matrix(nrow=numparam, ncol=numnet)
            mataux<-sqrt(diag(weights))
            paramaux<-as.matrix(mataux%*%param[wt1,])
            
            #print(dim(paramaux))
            scaledaux<-mataux%*%scaled.sumstat[wt1,]
            #targetaux<-drop(mataux%*%target
            for(parcur in (1:numparam))
            {
            	#cat(parcur)
            	fit1<-lm.ridge(paramaux[,parcur]~scaledaux,lambda=lambda)
            	for (i in 1:numnet){
            #   fit1 <- nnet(scaled.sumstat[wt1,], param[wt1,], weights = weights, decay = lambda[i],
            #                 size = sizenet, trace = trace, linout = linout, maxit = maxit, ...)
            #    cat(i)
            	    fv[,parcur,i] <- drop(cbind(1,scaled.sumstat[wt1,])%*%(rbind(coef(fit1))[i,]))
                	pred[parcur,i] <- drop(c(1, target) %*%(rbind(coef(fit1))[i,]))
            					}
            }
           # cat("\n")
            pred.med <- apply(pred, 1, median)
            pred.med <- matrix(pred.med, nrow=sum(wt1), ncol=numparam, byrow=T)
            fitted.values <- apply(fv, c(1,2), median)
            residuals <- param[wt1,] - fitted.values # median of fitted values par nnets for each accepted point and parameter
            
            if(hcorr == TRUE){
                pred2 <- matrix(nrow=numparam, ncol=numnet)
                fv2 <- array(dim=c(sum(wt1), numparam, numnet))
                 for(parcur in (1:numparam))
            	{
            		lresidaux<-(mataux%*%(log(residuals[,parcur]^2)))
              		fit2<-lm.ridge(lresidaux~scaledaux,lambda=lambda)
                	for (i in 1:numnet){
                    	#cat(i)
                    	fv2[,parcur,i] <- drop(cbind(1,scaled.sumstat[wt1,])%*%(rbind(coef(fit2))[i,]))
						pred2[parcur,i] <- drop(c(1, target) %*%(rbind(coef(fit2))[i,]))         
									}
                }
                cat("\n")
                pred.sd <- sqrt(exp(apply(pred2, 1, median)))
                pred.sd <- matrix(pred.sd, nrow=sum(wt1), ncol=numparam, byrow=T)
                fv.sd <- sqrt(exp(apply(fv2, c(1,2), median)))
                adj.values <- pred.med + (pred.sd*residuals)/fv.sd # correction heteroscedasticity
            	residuals<- (pred.sd*residuals)/fv.sd
            }
            else{
                adj.values <- pred.med + residuals
            }
            colnames(adj.values) <- colnames(unadj.values)
            
            ## renormalise
            for(i in 1:numparam){
                ##       residuals[,i] <- residuals[,i]*param.mad[i] not much sense...
                adj.values[,i] <- adj.values[,i]*param.mad[i]
            }
            
        } # end of ridge
        
    } # end of else than rejmethod
    
    ## back transform parameter values
    ## ################################
    if(numparam == 1){
        unadj.values <- matrix(unadj.values, ncol=1)
        if(method!="rejection")
        {adj.values <- matrix(adj.values, ncol=1)
        residuals <- matrix(residuals, ncol=1)}
    }
    
    for (i in 1:numparam){
        if(transf[i] == "log"){
            unadj.values[,i] <- exp(unadj.values[,i])
            adj.values[,i] <- exp(adj.values[,i])
        }
        else if(transf[i] == "logit"){
            unadj.values[,i] <- exp(unadj.values[,i])/(1+exp(unadj.values[,i]))
            unadj.values[,i] <- unadj.values[,i]*(logit.bounds[i,2]-logit.bounds[i,1])+logit.bounds[i,1]
            adj.values[,i] <- exp(adj.values[,i])/(1+exp(adj.values[,i]))
            adj.values[,i] <- adj.values[,i]*(logit.bounds[i,2]-logit.bounds[i,1])+logit.bounds[i,1]
        }
    }
    
    abc.return(transf, logit.bounds, method, call, numparam, nss, paramnames, statnames,
               unadj.values, adj.values, ss, weights, residuals, dist, wt1, gwt, lambda, hcorr,aic,bic)
    
}


abc.return <- function(transf, logit.bounds, method, call, numparam, nss, paramnames, statnames,
                       unadj.values, adj.values, ss, weights, residuals, dist, wt1, gwt, lambda, hcorr,aic,bic){
    
    if(method == "rejection"){
        out <- list(unadj.values=unadj.values, ss=ss, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="rejection", numparam=numparam, numstat=nss, names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "loclinear"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="loclinear", hcorr = hcorr, numparam=numparam, numstat=nss,aic=aic,bic=bic,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "ridge"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="ridge", hcorr = hcorr, numparam=numparam, numstat=nss,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    else if(method == "neuralnet"){
        out <- list(adj.values=adj.values, unadj.values=unadj.values,
                    ss=ss, weights=weights, residuals=residuals, dist=dist,
                    call=call, na.action=gwt, region=wt1, transf=transf, logit.bounds = logit.bounds,
                    method="neuralnet", hcorr = hcorr, lambda=lambda, numparam=numparam, numstat=nss,
                    names=list(parameter.names=paramnames, statistics.names=statnames))
    }
    
    class(out) <- "abc"
    out
    
}


gfit_multipletarget=function(target, sumstat, nb.replicate, tol=.01, statistic=mean, subset=NULL, trace=FALSE,param=param,arg="prior",model){


    #checks : sumstat, nb.replicate and target
    if (missing(sumstat)){
        stop("'sumstat' must be supplied.", call.=FALSE)
    }   
    if (is.vector(sumstat)){sumstat=as.data.frame(sumstat)}
    if (missing(nb.replicate)){
        stop("'nb.replicate' must be supplied.", call.=FALSE)
    }   
    if (is.null(target)){
        stop("'target' must be supplied ", call.=FALSE)
    }

    #when subset is missing
    if (is.null(subset)){
    subset=rep(TRUE, dim(sumstat)[1])
    }


    #param
    #param=data.frame(1:dim(sumstat)[1])


    #distance for the observed data
    ##Convert target to a matrix if it was a vector
    target<-rbind(target)
    nt<-dim(target)[1]
    dist.obs<-NULL
    
    
    for (i in 1:nt)
    {
		res.abc.obs=abc2(target=target[i,],param=param, sumstat=sumstat, tol=tol, method="loclinear", subset=subset,transf=c("none","log"))
    	
    	if (arg=="prior")
			dist.obs<-c(dist.obs,mean((res.abc.obs$dist)^2))
		else
		{
    		if(model=="gaussian")
        	{
        		aux<-t(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        		comp_momments(rnorm(n,res.abc.obs$adj.values[x,1],sqrt(res.abc.obs$adj.values[x,2])))
        		}))
       		}
        	else
			{
				aux0<-runif(n,-.5,.5)
        		aux<-t(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        		comp_momments(res.abc.obs$adj.values[x,1]-sqrt(res.abc.obs$adj.values[x,2])*sign(aux0)*log(1-2*abs(aux0)))
        		}))
       		}
		
			dist.obs<-c(dist.obs,mean(sapply(1:(dim(res.abc.obs$adj.values)[1]),FUN=function(x){
        														sum((aux[x,]-target[i,])^2)})))        
		}													
	}

	#distances for the simulated data
    dist=function(obs){
        res=abc2(target=sumstat[obs,], param=as.data.frame(param[-obs,]), sumstat=sumstat[-obs,], tol=tol, method="rejection", subset=subset[-obs])
        if (trace==TRUE){print(which(myseq==obs))}
        d=mean(res$dist^2)
        return (d)
    }
    
    dist2=function(obs){
        res=abc2(target=sumstat[obs,], param=as.data.frame(param[-obs,]), sumstat=sumstat[-obs,], tol=tol, method="loclinear", subset=subset[-obs],transf=c("none","log"))
        if (trace==TRUE){print(which(myseq==obs))}
        if(model=="gaussian")
        {
        	aux<-t(sapply(1:(dim(res$adj.values)[1]),FUN=function(x){
        	comp_momments(rnorm(n,res$adj.values[x,1],sqrt(res$adj.values[x,2])))
        	}))
       	}
        else
		{
			aux0<-runif(n,-.5,.5)
        	aux<-t(sapply(1:(dim(res$adj.values)[1]),FUN=function(x){
        	comp_momments(res$adj.values[x,1]-sqrt(res$adj.values[x,2])*sign(aux0)*log(1-2*abs(aux0)))
        	}))
       	}
		
		d=mean(sapply(1:(dim(res$unadj.values)[1]),FUN=function(x){
        														sum((aux[x,]-sumstat[obs,])^2)}))
        return (d)
    }
    
    myseq=sample(c(1:dim(sumstat)[1]), replace=F, size=nb.replicate)
    if (arg=="prior")
    dist.sim=sapply(myseq, dist)
	else
	dist.sim=sapply(myseq, dist2)	
    #return 
    pval<-NULL
    for (i in 1:nt)
    {
   #aa1<<-(dist.obs[i])
   #aa2<<-(dist.sim)
		pval<-c(pval,sum(dist.sim>=dist.obs[i])/nb.replicate)
	}
	return (pval)
}

require(moments)
require(abc)
##Example Gaussian vs Laplace

##Simulate Gaussian and compute sums stats


mu<-runif(nsimu,-10,10)
sigma2<-1/rchisq(nsimu,df=3)
comp_momments<-function(x){
c(mean(x),var(x),skewness(x),kurtosis(x))
}
mygaussian<-t(sapply(1:nsimu,function(x){comp_momments(rnorm(n,mu[x],sd=sqrt(sigma2[x])))}))

##Simulate Laplace and compute sums stats

mul<-runif(nsimu,-10,10)
b2<-0.5/rchisq(nsimu,df=3)
mylaplace<-t(sapply(1:nsimu,function(x){
aux<-runif(n,-.5,.5)
comp_momments(mul[x]-sqrt(b2[x])*sign(aux)*log(1-2*abs(aux)))
}))
 
 boxplot(mygaussian[,4],mylaplace[,4])


##Evaluation of the gfit method (prior replicates)
##Simulations with Gaussian
res<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="prior")
res2<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="prior")

##Simulations with Laplace
res3<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="prior")
res4<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="prior")

cat("Simu Gaussian\n", "Gaussian null: ",sum(res<=.05)/length(res),"Laplace null: ", sum(res2<=.05)/length(res2), "\n")
cat("Simu Laplace\n", "Laplace null: ",sum(res3<=.05)/length(res3),"Gaussian null: ",sum(res4<=.05)/length(res4), "\n")

###> source("script_toy_gof.txt")
###Simu Gaussian
## Gaussian null:  0.049 Laplace null:  0.086 
##Simu Laplace
## Laplace null:  0.046 Gaussian null:  0.11 
##There were 50 or more warnings (use warnings() to see the first 50)

resp<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="posterior",model="gaussian")
resp2<-gfit_multipletarget(target=mygaussian[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="posterior",model="laplace")

##Simulations with Laplace
resp3<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mylaplace, statistic=mean, nb.replicate=1000,param=cbind(mul,b2),arg="posterior",model="laplace")
resp4<-gfit_multipletarget(target=mylaplace[sample(1:nsimu,size=1000),],sumstat=mygaussian, statistic=mean, nb.replicate=1000,param=cbind(mu,sigma2),arg="posterior",model="gaussian")

cat("Simu Gaussian\n", "Gaussian null: ",sum(resp<=.05)/length(resp),"Laplace null: ", sum(resp2<=.05)/length(resp2), "\n")
cat("Simu Laplace\n", "Laplace null: ",sum(resp3<=.05)/length(resp3),"Gaussian null: ",sum(resp4<=.05,na.rm=T)/sum(!is.na(resp4)), "\n")
#write.table(cbind(res,res2,res3,res4,resp,resp2,resp3,resp4),file="gaussianvvslaplace_nsimu10power5_n50.txt",row.names=F)

###Results n=50
#> cat("Simu Gaussian\n", "Gaussian null: ",sum(res<=.05)/length(res),"Laplace null: ", sum(res2<=.05)/length(res2), "\n")
#Simu Gaussian
# Gaussian null:  0.038 Laplace null:  0.064 
#> cat("Simu Laplace\n", "Laplace null: ",sum(res3<=.05)/length(res3),"Gaussian null: ",sum(res4<=.05)/length(res4), "\n")
#Simu Laplace
# Laplace null:  0.055 Gaussian null:  0.094 
#> cat("Simu Gaussian\n", "Gaussian null: ",sum(resp<=.05)/length(resp),"Laplace null: ", sum(resp2<=.05)/length(resp2), "\n")
#Simu Gaussian
# Gaussian null:  0.06 Laplace null:  0.051 
#> cat("Simu Laplace\n", "Laplace null: ",sum(resp3<=.05)/length(resp3),"Gaussian null: ",sum(resp4<=.05,na.rm=T)/sum(!is.na(resp4)), "\n")
#Simu Laplace
# Laplace null:  0.056 Gaussian null:  0.515 

###Results n=100

#Simu Gaussian
# Gaussian null:  0.045 Laplace null:  0.076 
#Simu Laplace
# Laplace null:  0.048 Gaussian null:  0.107 
#Simu Gaussian
# Gaussian null:  0.056 Laplace null:  0.078 
#Simu Laplace
# Laplace null:  0.039 Gaussian null:  0.782 


==> goodness-fit-statistics (2)/SIFile2.R <==

## Code that has been used to simulate the human data set

## in order to use this code you have to have ms installed on your computer
## ms can be freely downloaded from:
## http://home.uchicago.edu/rhudson1/source/mksamples.html

## set to the path to the location of the programs "ms" and "sample_stats" on your computer
## if they are in the current directory you don't need to do anything
pathtoms <- "/Users/mblum/home/mblum/Courant/Program/msdir/"#"/your/path/to/ms/"

## parameter declarations
L <- 2000
numsim <- 60000
numloc <- 50
numgen <- 25

mutrate <- 2.5*10^(-8)

c <- rlnorm(numloc*numsim, -18.148, .5802^2)
Ne <- rep(myN<-runif(numsim, 0, 30000), each=numloc)

print("Generating constant population size model...")
## constant pop size model
par.const <- data.frame(theta=Ne*4*mutrate*L,
                        rho=Ne*4*c*(L-1),
                        rep(L, numloc*numsim))
write.table(par.const, file="const", quote=F, row.names=F, col.names=F)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs < const |", pathtoms, "sample_stats > afr-const.txt", sep=""))
#par.const.save<-data.frame(theta=myN)

print("Generating population expansion model...")
## expansion model
b <- rep(myexp<-10^(runif(numsim,1,2)), each=numloc)
Ne.pres <- Ne*b
par.exp <- data.frame(theta=Ne.pres*4*mutrate*L,
                      rho=Ne.pres*4*c*(L-1),
                      L=rep(L, numloc*numsim),
                      time.exp=rep(runif(numsim, 40000, 60000), each=numloc)/(numgen*4*Ne.pres),
                      rate=1/b)
write.table(par.exp, file="exp", quote=F, row.names=F, col.names=F)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs -eN tbs tbs < exp | ", pathtoms, "sample_stats > afr-exp.txt", sep=""))
#par.exp.save<-data.frame(theta=myN,rate_exp<-myexp)


print("Generating population bottleneck model...")
## bottleneck model
aux<-10^(runif(numsim,1,2))
r <- rep(aux, each=numloc)
duration<-rep(runif(numsim,2500,10000), each=numloc)
start<-rep(runif(numsim,40000,60000), each=numloc)
par.bott <- data.frame(theta=Ne*4*mutrate*L,
                       rho=Ne*4*c*(L-1),
                       L=rep(L, numloc*numsim),
                       time.rec=(start-duration)/(numgen*4*Ne),
                       recov=1/r,
                       time.bot=(start)/(numgen*4*Ne),
                       bott=1)
write.table(par.bott, file="bott", quote=F, row.names=F, col.names=F)
timeyears<-data.frame(time_years<-par.bott$time.bot*numgen*4*Ne)
## run ms
system(paste(pathtoms, "ms 10", formatC(numsim*numloc,digit=7), " -t tbs -r tbs tbs -eN tbs tbs -eN tbs tbs < bott | ", pathtoms, "sample_stats > afr-bott.txt", sep=""))

## Compute sums stat
afr.const <- read.table("afr-const.txt")
afr.const <- data.frame(pi.m=tapply(afr.const[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        ss.m=tapply(afr.const[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        D.m=tapply(afr.const[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                        D.v=tapply(afr.const[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                        pi.v=tapply(afr.const[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                        ss.v=tapply(afr.const[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
afr.exp <- read.table("afr-exp.txt")
afr.exp <- data.frame(pi.m=tapply(afr.exp[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      ss.m=tapply(afr.exp[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      D.m=tapply(afr.exp[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                      D.v=tapply(afr.exp[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                      pi.v=tapply(afr.exp[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                      ss.v=tapply(afr.exp[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
afr.bott <- read.table("afr-bott.txt")
afr.bott <- data.frame(pi.m=tapply(afr.bott[,2]/2000, factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       ss.m=tapply(afr.bott[,4], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       D.m=tapply(afr.bott[,6], factor(rep(1:numsim, each=numloc)), mean,na.rm=T),
                       D.v=tapply(afr.bott[,6], factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                       pi.v=tapply(afr.bott[,2]/2000, factor(rep(1:numsim, each=numloc)), var,na.rm=T),
                       ss.v=tapply(afr.bott[,4], factor(rep(1:numsim, each=numloc)), var,na.rm=T))
models <- rep(c("const", "exp", "bott"), each=numsim)


## Restrict the simu to the first 50000 non NA simulations
bool.const<-which(apply(afr.const,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.const<-afr.const[bool.const[1:50000],]
myN<-myN[bool.const[1:50000]]
par.const.save <- data.frame(Ne=myN)

## Restrict the simu to the first 50000 non NA simulations
bool.exp<-which(apply(afr.exp,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.exp<-afr.exp[bool.exp[1:50000],]
myN<-myN[bool.exp[1:50000]]
myexp<-myexp[bool.exp[1:50000]]
par.exp.save <- data.frame(Ne=myN, myexp=myexp)



## Restrict the simu to the first 50000 non NA simulations
bool.bott<-which(apply(afr.bott,FUN=function(x){sum(is.na(x))==0},MARGIN=1))
afr.bott<-afr.bott[bool.bott[1:50000],]
myN<-myN[bool.bott[1:50000]]
myreduc<-aux[bool.bott[1:50000]]

stat.voight <- data.frame(pi.m=c(.11, .085, .079)/100,
                          ss.m=c(11.1, 7.1, 6.9),	
                          D.m=c(-.2, .28, .18),
                          D.v=c(.55, 1.19, 1.08))
voight <- c(T,F,T,T,F,F)


## generate file
myseq<-seq(1,numsim*50,by=50)

mydur<-duration[myseq]
mydur<-mydur[bool.bott[1:50000]]


mystart<-start[myseq]
mystart<-mystart[bool.bott[1:50000]]

par.bott.save <- data.frame(Ne=myN, a=myreduc,duration=mydur,start=mystart)

afr.const <- (afr.const[,voight])
afr.exp <- (afr.exp[,voight])
afr.bott <- (afr.bott[,voight])

## join data
stat.3pops.sim <- rbind(afr.const,afr.exp,afr.bott)
names(stat.3pops.sim) <- c("pi", "TajD.m", "TajD.v")
stat.voight <- stat.voight[,voight]
names(stat.voight) <- c("pi","TajD.m", "TajD.v")
row.names(stat.voight) <- c("hausa", "italian", "chinese")

models <- rep(unique(models), each=50000)

attributes(stat.3pops.sim)$na.action <- NULL ## o/w cv4abc fails!!!
#attributes(par.italy.sim)$na.action <- NULL

## running this line you can re-generate the "human" data of the package.
save(stat.voight, stat.3pops.sim, par.const.save,par.exp.save,par.bott.save, models, file="human_16102015.rda", compress=T)


